YOLOv6 v3.0: A Full-Scale Reloading

The YOLO community has been in high spirits since our first two releases! By the advent of Chinese New Year 2023, which sees the Year of the Rabbit, we refurnish YOLOv6 with numerous novel enhancements on the network architecture and the training scheme. This release is identified as YOLOv6 v3.0. For a glimpse of performance, our YOLOv6-N hits 37.5% AP on the COCO dataset at a throughput of 1187 FPS tested with an NVIDIA Tesla T4 GPU. YOLOv6-S strikes 45.0% AP at 484 FPS, outperforming other mainstream detectors at the same scale (YOLOv5-S, YOLOv8-S, YOLOX-S and PPYOLOE-S). Whereas, YOLOv6-M/L also achieve better accuracy performance (50.0%/52.8% respectively) than other detectors at a similar inference speed. Additionally, with an extended backbone and neck design, our YOLOv6-L6 achieves the state-of-the-art accuracy in real-time. Extensive experiments are carefully conducted to validate the effectiveness of each improving component. Our code is made available at https://github.com/meituan/YOLOv6.

==> scripts/draw_close_mosaic.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

models = ['YOLOv6-N','YOLOv6-T','YOLOv6-S','YOLOv6-M','YOLOv6-L-ReLU','YOLOv6-L']
sizes = [608, 616, 624, 626, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640]
aps = {
    'YOLOv6-N':[0.359, 0.361, 0.362, 0.362, 0.361, 0.36, 0.361, 0.361, 0.361, 0.361, 0.362, 0.362, 0.361, 0.361, 0.363, 0.361, 0.36],
    'YOLOv6-T': [0.407, 0.408, 0.408, 0.409, 0.409, 0.408, 0.409, 0.409, 0.41, 0.41, 0.411, 0.409, 0.41, 0.409, 0.409, 0.408, 0.407],
    'YOLOv6-S':[0.434, 0.434, 0.435, 0.435, 0.436, 0.436, 0.437, 0.436, 0.437, 0.438, 0.437, 0.437, 0.438, 0.437, 0.438, 0.436, 0.437],
    'YOLOv6-M':[0.492, 0.493, 0.494, 0.495, 0.495, 0.494, 0.495, 0.495, 0.494, 0.495, 0.495, 0.493, 0.495, 0.495, 0.494, 0.492, 0.491],
    'YOLOv6-L-ReLU':[0.514, 0.513, 0.515, 0.514, 0.515, 0.515, 0.515, 0.515, 0.516, 0.516, 0.516, 0.516, 0.517, 0.517, 0.517, 0.514, 0.511],
    'YOLOv6-L':[0.52, 0.521, 0.523, 0.522, 0.522, 0.523, 0.524, 0.524, 0.525, 0.524, 0.524, 0.524, 0.523, 0.524, 0.524, 0.52, 0.518],
}

ap50s = {
    'YOLOv6-N': [0.512, 0.515, 0.516, 0.516, 0.515, 0.514, 0.514, 0.514, 0.515, 0.515, 0.516, 0.516, 0.516, 0.516, 0.517, 0.516, 0.516],
    'YOLOv6-T':[0.57, 0.573, 0.572, 0.573, 0.572, 0.573, 0.573, 0.573, 0.574, 0.573, 0.575, 0.573, 0.573, 0.573, 0.573, 0.573, 0.574],
    'YOLOv6-S':[0.602, 0.602, 0.603, 0.603, 0.605, 0.606, 0.605, 0.605, 0.606, 0.605, 0.607, 0.606, 0.606, 0.606, 0.608, 0.605, 0.608],
    'YOLOv6-M':[0.663, 0.665, 0.667, 0.667, 0.667, 0.666, 0.666, 0.666, 0.665, 0.665, 0.666, 0.664, 0.666, 0.666, 0.665, 0.664, 0.665],
    'YOLOv6-L-ReLU':[0.688, 0.689, 0.69, 0.689, 0.69, 0.691, 0.689, 0.69, 0.691, 0.69, 0.69, 0.691, 0.69, 0.691, 0.692, 0.689, 0.69],
    'YOLOv6-L':[0.695, 0.695, 0.698, 0.697, 0.699, 0.698, 0.7, 0.7, 0.7, 0.699, 0.699, 0.699, 0.699, 0.7, 0.699, 0.697, 0.698],
}



plt.figure(figsize=(6,4))
for model in models:
    ap = aps[model]
    ap = [k*100 for k in ap]
    # ap50 = ap50s[model]
    # ap50 = [k*100 for k in ap50]
    plt.plot(sizes, ap, marker='o', label=model,color='blue')
    # plt.plot(sizes,ap50)
    # if len(name) <=2:
    #     plt.scatter(latency[model], mAP[model], marker=markers[model], label=model_family[model])
    # else:
    #     plt.plot(latency[model], mAP[model], marker=markers[model], label=model_family[model],color=colors[model])
    # for n, x, y in zip(name, latency[model], mAP[model]):
    #     if 'YOLOv6' not in n:
    #         continue
    #     plt.text(x-1.7, y+0.55, n, fontsize=10, weight='bold')
        # if n in conflict:
        #     plt.text(x, y+1.0, n, fontsize=8)
        # else:
        #     plt.text(x+0.2, y+0.2, n, fontsize=8)

# plt.title('YOLO Models Comparison')
# plt.xlim(-0.5, 11)
# plt.ylim(24, 55)
    plt.ylabel('COCO AP (%)', fontdict={"family": "Times New Roman", "size": 15})
    plt.xlabel('Input image size',fontdict={"family": "Times New Roman", "size": 15})
    plt.xticks(fontname="Times New Roman", fontsize=15)
    plt.yticks(fontname="Times New Roman", fontsize=15)
    plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
    plt.grid()
    plt.legend(loc='lower right',prop={"family": "Times New Roman", "size": 12})
    #plt.tight_layout()
    plt.savefig(f'../fig/close-mosaic-{model}.pdf', bbox_inches='tight', pad_inches = 0)
    # plt.show()
    plt.clf()

==> scripts/draw_yolo_comparison.py <==
import matplotlib.pyplot as plt

names = {
    "v6": ["YOLOv6-N", "YOLOv6-S", "YOLOv6-M", "YOLOv6-L", "YOLOv6-M6", "YOLOv6-L6"],  # v6
    "v5": ["YOLOv5n", "YOLOv5s", "YOLOv5m", "YOLOv5l", "YOLOv5l6", "YOLOv5x6"],  # v5
    "v7": ["YOLOv7-tiny-416","YOLOv7-tiny-640", "YOLOv7", "YOLOv7-E6E"],  # v7
    "v8": ["YOLOv8-N", "YOLOv8-S", "YOLOv8-M" , "YOLOv8-L"],
    "x": [ "YOLOX-Tiny", "YOLOX-s", "YOLOX-m", "YOLOX-l"],  # x
    "ppyoloe": ["PPYOLOE-s", "PPYOLOE-m", "PPYOLOE-l"],  # ppyoloe
}
colors = {
    "v5": 'blue',  # v5
    "v6": 'red',  # v6
    "v7": 'orange',  # v7
    "v8": "cyan",
    "x": 'green',  # x
    "ppyoloe": 'purple',
}

conflict = ['YOLOv6-N']

model_family = {
    "v5": 'YOLOv5',  # v5
    "v6": 'YOLOv6',  # v6
    "v7": 'YOLOv7',  # v7
    "v8": 'YOLOv8',  # v7
    "x": 'YOLOX',  # x
    "ppyoloe": 'PP-YOLOE',
}

# params = {
#     "v5": [1.8, 7.2, 21.1, 46.5, 76.8, 140.7],  # v5
#     "v6": [4.32, 14.97, 17.22, 34.29, 140.4],  # v6
#     "v7": [6.2, 37.6, 71.3, 140.4],  # v7
#     "x": [0.91, 5.06, 8.97, 25.33, 54.21],  #x
#     "ppyoloe": [7.93, 23.43, 52.2], # official
# }

# flops = {
#     "v5": [4.5, 16.5, 49.1, 109.3],  # v5
#     "v6": [11.15, 36.68, 44.23, 82.31],  # v6
#     "v7": [13.9, 106.5],  # v7
#     "x": [1.08, 6.45, 26.81, 73.76, 155.65],  # x
#     # "ppyoloe": [8.84, 25.7, 57.01, 107.39],  # tested
#     "ppyoloe": [17.36, 49.91, 110.07] # official
# }

latency = {
    "v5": [1.65643, 2.65615, 5.47349, 8.83362, 31.3, 58.6],  # v5
    "v6": [1.3, 2.9, 5.7, 10.3, 21.0, 38.5],  # v6
    "v7": [1.26775, 2.35636, 9.02991, 59.6],  # v7
    "v8": [1.8, 3.2, 7.0, 11.0],
    "x": [1.38778, 3.0013, 6.44197, 10.5787],  # x
    "ppyoloe": [3.05314, 6.55983, 10.0602],
}

qps32 = {
    "v5": [735,444,209,126, 30, 17],  # v5
    "v6": [1187,484,226,116, 55, 29],  # v6
    "v7": [1197,519, 122, 17],  # v7
    "v8": [734, 387, 176, 105],
    "x": [1143,396,179,103],  # x
    "ppyoloe": [419 ,189, 127],
}

mAP = {
    "v5": [28, 37.4, 44.6, 48.1, 53.7, 55.0],  # v5
    "v6": [37.5, 45.0, 50.0, 52.8,55.2, 57.2],  # v6
    "v7": [33.3, 37.4, 51.2, 56.8],  # v7
    "v8": [37.3, 44.9, 50.2, 52.9],
    "x": [ 32.8, 40.4, 46.9, 49.7],  # x
    "ppyoloe": [43, 49, 51.4],
}

markers = {
    "v5": 'o',  # v5
    "v6": 's',  # v6
    "v7": '^',  # v7
    "v8": '.',
    "x": '*',  # x
    "ppyoloe": 'd',
}

q_v6s = {
    "map": 43.3,
    "qps_b32": 869,
    "qps_b1": 595,
    "latency": 1.66,
    "marker": '*',
    "color": 'red',
    "label": "Quantized-\nYOLOv6-S"
}


plt.figure(figsize=(6,4))
for model, name in names.items():
    if len(name) <=2:
        plt.scatter(latency[model], mAP[model], marker=markers[model], label=model_family[model])
    else:
        plt.plot(latency[model], mAP[model], marker=markers[model], label=model_family[model],color=colors[model])
    for n, x, y in zip(name, latency[model], mAP[model]):
        if 'YOLOv6' not in n:
            continue
        plt.text(x-10, y+0.8, n, fontsize=8, weight='bold')
        # if n in conflict:
        #     plt.text(x, y+1.0, n, fontsize=8)
        # else:
        #     plt.text(x+0.2, y+0.2, n, fontsize=8)

# plt.plot(q_v6s['latency'], q_v6s['map'], marker=q_v6s['marker'], color=q_v6s['color'], markersize=13)
# #plt.text(q_v6s['latency']-2, q_v6s['map']+2, q_v6s['label'], fontsize=10, weight='bold')
# plt.annotate(q_v6s['label'], xy=(q_v6s['latency'], q_v6s['map']), xytext=(q_v6s['latency']+10, q_v6s['map']), arrowprops={"arrowstyle":"->", "color":"gray"}, fontsize=8, weight='bold')
# plt.plot(q_v6s['latency'], q_v6s['map'], marker=q_v6s['marker'], color=q_v6s['color'], markersize=10)
# plt.text(q_v6s['latency']-11, q_v6s['map']-1, q_v6s['label'], fontsize=8, weight='bold')


# plt.title('YOLO Models Comparison')
plt.xlim(-9.5, 62)
plt.ylim(24, 60)
plt.ylabel('COCO AP (%)', fontdict={"family": "Times New Roman", "size": 15})
plt.xlabel('Tesla T4 TensorRT FP16 Latency (ms), BS=1',fontdict={"family": "Times New Roman", "size": 15})
plt.xticks(fontname="Times New Roman", fontsize=15)
plt.yticks(fontname="Times New Roman", fontsize=15)
plt.grid()
plt.legend(loc='lower right',prop={"family": "Times New Roman", "size": 12})
#plt.tight_layout()
plt.savefig('../fig/yolo-comparison-latency.pdf', bbox_inches='tight', pad_inches = 0)
# plt.show()
plt.clf()



plt.figure(figsize=(6,4))
for model, name in names.items():
    if model not in qps32 or model not in mAP:
        continue
    if len(name) <=2:
        plt.scatter(qps32[model], mAP[model], marker=markers[model], label=model_family[model])
    else:
        plt.plot(qps32[model], mAP[model], marker=markers[model], label=model_family[model],color=colors[model])
    for n, x, y in zip(name, qps32[model], mAP[model]):
        if 'YOLOv6' not in n:
            continue
        if n in conflict:
            plt.text(x-160, y+1.4, n, fontsize=8, weight='bold')
        else:
            plt.text(x+8, y+0.3, n, fontsize=8, weight='bold')

# plt.plot(q_v6s['qps_b32'], q_v6s['map'], marker=q_v6s['marker'], color=q_v6s['color'], markersize=10)
# plt.text(q_v6s['qps_b32']-120, q_v6s['map']+1, q_v6s['label'], fontsize=8, weight='bold')

#plt.title('YOLO Models Comparison')
# plt.xlim(-0.5, 11)
plt.xlim(-10, 1300)
plt.ylim(24, 60)
plt.ylabel('COCO AP (%)', fontdict={"family": "Times New Roman", "size": 15})
plt.xlabel('Tesla T4 TensorRT FP16 Throughput (FPS), BS=32',fontdict={"family": "Times New Roman", "size": 15})
plt.xticks(fontname="Times New Roman", fontsize=15)
plt.yticks(fontname="Times New Roman", fontsize=15)
plt.grid()
plt.legend(loc='lower left',prop={"family": "Times New Roman", "size": 12})
#plt.tight_layout()
plt.savefig('../fig/yolo-comparison-qps32.pdf', bbox_inches='tight', pad_inches = 0)
# plt.show()




import sys;sys.exit()

for model, name in names.items():
    plt.plot(qps[model], mAP[model], marker=markers[model], label=model_family[model])
    for n, x, y in zip(name, qps[model], mAP[model]):
        plt.text(x+0.2, y+0.2, n, fontsize=8)

#plt.title('YOLO Models Comparison')
plt.ylabel('COCO mAP@0.5:0.95')
plt.xlabel('T4 TRT FP16 QPS, bs=1')
plt.grid()
plt.legend()
plt.savefig('../fig/yolo-comparison-qps.pdf')
plt.show()
for model, name in names.items():
    fps = [1000./lat for lat in latency[model]]
    plt.plot(fps, mAP[model], marker=markers[model], label=model_family[model])
    for n, x, y in zip(name, fps, mAP[model]):
        plt.text(x+0.2, y+0.2, n, fontsize=8)

#plt.title('YOLO Models Comparison')
plt.ylabel('COCO mAP@0.5:0.95')
plt.xlabel('T4 TRT FP16 FPS, bs=1')
plt.xscale('log')
plt.legend()
plt.savefig('../fig/yolo-comparison-fps.pdf')
plt.show()


for model, name in names.items():
    plt.plot(flops[model], mAP[model], marker=markers[model], label=model_family[model])
    for n, x, y in zip(name, flops[model], mAP[model]):
        plt.text(x+0.2, y+0.2, n, fontsize=8)

#plt.title('YOLO Models Comparison')
plt.ylabel('COCO mAP@0.5:0.95')
plt.xlabel('FLOPS@640 (G)')
plt.legend()
plt.savefig('../fig/yolo-comparison-flops.pdf')
plt.show()

for model, name in names.items():
    plt.plot(params[model], mAP[model], marker=markers[model], label=model_family[model])
    for n, x, y in zip(name, params[model], mAP[model]):
        plt.text(x+0.2, y+0.2, n, fontsize=8)

#plt.title('YOLO Models Comparison')
plt.ylabel('COCO mAP@0.5:0.95')
plt.xlabel('Params (M)')
plt.legend()
plt.savefig('../fig/yolo-comparison-params.pdf')
plt.show()

